O-RIS-ing: Evaluating RIS-Assisted NextG Open RAN

Reconfigurable Intelligent Surfaces (RISs) pose as a transformative technology to revolutionize the cellular architecture of Next Generation (NextG) Radio Access Networks (RANs). Previous studies have demonstrated the capabilities of RISs in optimizing wireless propagation, achieving high spectral efficiency, and improving resource utilization. At the same time, the transition to softwarized, disaggregated, and virtualized architectures, such as those being standardized by the O-RAN ALLIANCE, enables the vision of a reconfigurable Open RAN. In this work, we aim to integrate these technologies by studying how different resource allocation policies enhance the performance of RIS-assisted Open RANs. We perform a comparative analysis among various network configurations and show how proper network optimization can enhance the performance across the Enhanced Mobile Broadband (eMBB) and Ultra Reliable and Low Latency Communications (URLLC) network slices, achieving up to ~34% throughput improvement. Furthermore, leveraging the capabilities of OpenRAN Gym, we deploy an xApp on Colosseum, the world's largest wireless system emulator with hardware-in-the-loop, to control the Base Station (BS)'s scheduling policy. Experimental results demonstrate that RIS-assisted topologies achieve high resource efficiency and low latency, regardless of the BS's scheduling policy.

==> figures/prb_utilization_ris_conf_shared_spectr.m <==
clc; clear all; close all;

% *************************************************************************
% PLOT PRB_RATIO as a reward for PandORA, TMC Journal
% Plots only the CDFs
% *************************************************************************

set(0, 'DefaultTextInterpreter', 'tex');
set(0, 'DefaultLegendInterpreter', 'latex');
set(groot, 'defaultAxesTickLabelInterpreter','latex');  
set(groot, 'defaultLegendInterpreter','latex');         
set(groot, 'defaultTextInterpreter','latex');            
set(groot, 'DefaultAxesFontSize', 35);
set(gca, 'FontSize', 35);
set(groot, 'DefaultAxesBox', 'on');
set(groot, 'defaultFigurePosition', [100 100 730 350]); %{Width, height}

line_styles = {'-', '--', ':', '-.', '-', '--'};
custom_colors = {[0.12941  0.55686  0.68627], [0.69804  0.12549  0.21961], [0.81961  0.54118  0.12157], [0.18824  0.50196  0.21176]};
marker_styles = {'s', 'o', 'd', '*', '+', 'x'}; 

kpis_all = ["Timestamp", "num_ues", "IMSI", "RNTI",...
    "slicing_enabled", "slice_id", "slice_prb", ...
    "power_multiplier", "scheduling_policy", ...
    "dl_mcs", "dl_n_samples", "dl_bufferbytes", "tx_brateDownlinkMbps", "tx_pktsDownlink", "tx_errorsDownlink", "dl_cqi", ...
    "ul_mcs", "ul_n_samples", "ul_bufferbytes", ...
    "rx_brateUplinkMbps", "rx_pktsUplink", "rx_errorsUplink", ...
    "ul_rssi", "ul_sinr", "phr", "sum_requested_prbs", ...
    "sum_granted_prbs", "dl_pmi", "dl_ri", "ul_n", "ul_turbo_iters"];

kpis_of_interest = ["sum_granted_prbs","sum_requested_prbs"];

parent_folder = "/Users/maria/Library/CloudStorage/OneDrive-NortheasternUniversity/DELL-Project-2022-23/xapps-colosseum/xapps-results/traffic-generator-combined/";
wildcard = '/*/*/1*_metrics.csv';
%data-sched-slicing-df-05 %data-ppo-config-4b-sched-slicing-ppo-05
all_folders = ["data-slicing-df-05";                 %15 [1]
               "sched-slicing-05-conf4b-2-alternative-qpsk-mod-for-mmtcAnd64QAMembb"; %50 [2]
               "sched-slicing-05-conf4b-2-alternative-qpsk-mod-for-mmtcAnd64QAMembbAndQPSKurllc"; %51 [3]
               "ris-100-sc100730"; %52 [4]
               "no-ris-43026";  %53  [5]
               "data-drl_agent_files-ppo-all-weights1-prb-ratio-for-all-res-671-with-autoencoder"; %6
               "data-drl_agent_files-ppo-sched-slicing-df05-mmtc-prb-mmtc-weight1conf2-res669"; %7
               "data-drl_agent_files-ppo-sched-slicing-df05-mmtc05-prb-conf2-res670"; %8
               "prb_ratio_default-config_sched_slicing-res-633-prb-ratio-mMTC-weight-1-df05-ppo"; %9
               "data-sched-slicing-df-05"; %10
               "pandora-6-2ues-mmtc"; %11
               "pandora-7-3ues-mmtc"; %12
               "pandora-8-4ues-mmtc"; %13
               "ris-8-8"; %14
               "no-ris-8-8"; %15
               "noRIS-UES246-BAD"; %16
               "100RIS-UES246-BAD"; %17
               "1000RIS-UES243-GOOD"; %18
     "10RIS-UES243-GOOD"; %19
     "no-ris-45embb-5urllc-ris-dqn-43026-100760"; %20
     "45embb-5urllc-ris-dqn-43024-100760"; %21
     "45embb-5urllc-ris-ppo-43024-100760"; %22
     "no-ris-45embb-5urllc-ris-ppo-43026-100760";%23
     "no-ris-random-xapp"; %24
     "ris-random-xapp";]; %25

all_friendly_names = ["Sched + Slicing, $\gamma=0.5$, config=2, Adaptive MCS for all"; %1
                      "Sched + Slicing, $\gamma=0.5$, config=2, 64QAM-eMBB, QPSK-mMTC, Adaptive-URLLC"; %2
                      "Sched + Slicing, $\gamma=0.5$, config=2, 64QAM-eMBB, QPSK-mMTC, QPSK-URLLC"; %3
                      "RIS 100"; %4
                      "NO RIS"; %5
                      "Reward Design I"; %6 -res-671-with-autoencoder PPO, Sched + Slicing $\gamma=0.5$, weight of all slices 1 \& PRB RATIO Reward for all slices
                      "eMBB \& URLLC with the usual weights, mMTC slice weight 0.6 \& PRB RATIO Reward for mMTC slice only"; %7
                      "Reward Design II"; %8  -conf2-res670
                      "mMTC weight 1 \& PRB RATIO Reward for mMTC ONLY 1 EXP THOUGH"; %9
                      "Reward Design III";
                      "Use Case I"; %11
                      "Use Case II"; %12 but with low traffic!
                      "Use Case III"; %13
                      "ris-8-8"; %14
                      "no-ris-8-8"; %15
                      "noRIS-UES246-BAD"; %16
     "100RIS-UES246-BAD"; %17
     "1000RIS-UES243-GOOD"; %18
     "10RIS-UES243-GOOD"; %19
     "no-ris-45embb-5urllc-ris-dqn-43026-100760"; %20
     "45embb-5urllc-ris-dqn-43024-100760"; %21
     "45embb-5urllc-ris-ppo-43024-100760"; %22
     "no-ris-45embb-5urllc-ris-ppo-43026-100760";%23
     "no-ris-random-xapp"; %24
     "ris-random-xapp"]; %25
%confs_of_interest = [6,8]; 
%confs_of_interest = [8, 9];

%% Round 1 of reviews for PandORA
%confs_of_interest = [6,8,10]; %pandora prb ratio rewards
% confs_of_interest = [11, 12, 13]; %pandora prb ratio rewards
% 14, 15 is good for eMBB
%confs_of_interest = [ 20, 21, 22, 23, 24]; %pandora prb ratio rewards
%confs_of_interest =  [20, 21, 22, 23, 24, 25 ];
%confs_of_interest =  [16, 17, 18, 19]; 
%confs_of_interest =  [24, 25 ]; %oran
%confs_of_interest =  [16, 17, 19, 18]; %ALL 3 SLICES
confs_of_interest =  [14, 15]; % shared spectrum

% slice_id_list = [0,1,2];
% slice_names = ["eMBB", "mMTC", 'URLLC'];

slice_id_list = [0,2];
slice_names = ["eMBB", 'URLLC'];

remove_bad_entries = true;

folders = all_folders(confs_of_interest);
friendly_names = all_friendly_names(confs_of_interest);

data_struct = struct("main_folder", [], ...
                     "data",[]);

for f = 1 : numel(folders)
    folder_name = strcat(parent_folder,folders(f));
    data_struct(f).main_folder = folders(f);
    data_struct(f).data = get_all_data_same_configuration(folder_name,wildcard,kpis_all,remove_bad_entries);  
end

performance_vars_idx = 1:numel(kpis_all);
performance_vars_idx = performance_vars_idx(~cellfun(@isempty,regexp(kpis_all,strjoin(kpis_of_interest,'|'))));

%min_length = Inf;

for slice = 1:numel(slice_id_list)
    slice_id = slice_id_list(slice);
    slice_name = slice_names(slice);
    
    figure;
    hold on;
   
    for conf = 1:numel(confs_of_interest)
        conf_data = data_struct(conf).data;
        slice_data = conf_data(conf_data(:, 6) == slice_id, :);
        
        sum_requested_prbs = slice_data(:, 26);
        sum_granted_prbs = slice_data(:, 27);
        
        timestamps = slice_data(:, 1); 
        timestamps = timestamps - timestamps(1);
        
        prb_ratio = sum_granted_prbs ./ sum_requested_prbs;
        prb_ratio(isnan(prb_ratio) | prb_ratio > 1 | isinf(prb_ratio)) = 1;

       [f, x] = ecdf(prb_ratio);
       
       semilogx(x, f, 'LineWidth', 3, 'LineStyle', line_styles{conf});
       %semilogx(x, f, 'LineWidth', 1.2, 'LineStyle', line_styles{conf}, 'Marker', marker_styles{conf});
        % windowSize = 100;
        % movingAvg = movmean(prb_ratio, windowSize);
        % 
        % plot(movingAvg, 'LineWidth', 2, 'LineStyle', line_styles{conf});  
        % min_length = min(min_length, length(movingAvg));
    end
    
    ylim([0, 1]);
    yticks([0  0.5  1]);
    xlim([0, 1]);
    xticks([0 0.25 0.5 0.75 1]);
    % xlabel('Number of Entries'); 
    % ylabel('PRB Ratio');
    xlabel(sprintf('%s PRB Ratio', slice_name),'FontSize',35);
    ylabel('CDF','FontSize',35);
    set(gca, 'FontSize', 35);
    set(groot, 'defaultFigurePosition', [100 100 730 350]);
    %xlim([0, min_length]); 
    grid on;

    if slice == 2
        lgd = legend(friendly_names,'FontSize',20,'Interpreter','latex','Location','best');
        %title(lgd,'PPO - Sched + Slicing, $\gamma=0.5$', 'FontSize',20);
    end
   
     fig_filename = sprintf('pandora_prbratio_rewards_%d_iot.eps', slice);
     set(gcf,'renderer','Painters'); 
     exportgraphics(gcf, fig_filename, 'BackgroundColor', 'none', 'ContentType', 'vector');
end

fig_filename = sprintf('pandora_prbratio_rewards_%d_iot.eps', slice);
set(gcf,'renderer','Painters'); 
exportgraphics(gcf, fig_filename, 'BackgroundColor', 'none', 'ContentType', 'vector');

set(groot, 'DefaultAxesFontSize', 35);
set(gca, 'FontSize', 35);
box on;



